Recovering Latent Signals from a Mixture of Measurements using a Gaussian Process Prior

In sensing applications, sensors cannot always measure the latent quantity of interest at the required resolution, sometimes they can only acquire a blurred version of it due the sensor's transfer function. To recover latent signals when only noisy mixed measurements of the signal are available, we propose the Gaussian process mixture of measurements (GPMM), which models the latent signal as a Gaussian process (GP) and allows us to perform Bayesian inference on such signal conditional to a set of noisy mixture of measurements. We describe how to train GPMM, that is, to find the hyperparameters of the GP and the mixing weights, and how to perform inference on the latent signal under GPMM; additionally, we identify the solution to the underdetermined linear system resulting from a sensing application as a particular case of GPMM. The proposed model is validated in the recovery of three signals: a smooth synthetic signal, a real-world heart-rate time series and a step function, where GPMM outperformed the standard GP in terms of estimation error, uncertainty representation and recovery of the spectral content of the latent signal.

==> img/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# en esta celda es solo inicialización: \n",
    "# se importan paquetes a utilizar y se definen funciones que serán requeridas más tarde. \n",
    "# Ver comentarios en cada unas de las funciones.\n",
    "\n",
    "\n",
    "#esta línea indica que las figuras se muestran en el notebook\n",
    "%matplotlib inline \n",
    "\n",
    "import numpy as np\n",
    "from numpy import *\n",
    "import scipy\n",
    "from scipy.optimize import fmin_l_bfgs_b as fmin\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns; sns.set(style=\"white\", color_codes=True)\n",
    "import os\n",
    "import time as tm\n",
    "\n",
    "\n",
    "def SE(a,b,gamma=1./2,sigma=1): \n",
    "\t#Square Exponential kernel\n",
    "\n",
    "\t#returns the evaluation of the kernel\n",
    "\t#k(a,b)=sigma**2*exp(-gamma*(a-b)**2), \n",
    "\t#notice that in this definition gamma = 1 /(2*lengthscale**2), in order to simplify the derivatives\n",
    "\t#for consistency with the generation of Gram matrices, this function returns\n",
    "\t#a matrix of dimensions dim(a) x dim(b);  \n",
    "  \n",
    "\t#INPUTS\n",
    "\t#a,b are column vectors of (possibly) different lenghts\n",
    "\tsa=np.size(a); sb=np.size(b)\n",
    "\n",
    "\tif sa==1: a=np.array([a])\n",
    "\tif sb==1: b=np.array([b])\n",
    "\tK=np.zeros([sa,sb])\n",
    "\t#accelerate computation if a==b\n",
    "\tif np.array_equal(a,b):\n",
    "\t\tfor va in range(sa):\n",
    "\t\t\tK[va,va]=1;\n",
    "\t\t\tfor vb in range(va+1,sb):\n",
    "\t\t\t\tK[va,vb]=exp(-(a[va]-b[vb])**2*gamma)\n",
    "\t\t\t\tK[vb,va]=K[va,vb]\n",
    "\t#a!=b\n",
    "\telse:\n",
    "\t\tfor va in range(sa):\n",
    "\t\t\tfor vb in range(sb):\n",
    "\t\t\t\tK[va,vb]=exp(-(a[va]-b[vb])**2*gamma);\n",
    "\tif sa==1:\n",
    "\t\treturn sigma**2*np.reshape(K,b.shape)\n",
    "\telif sb==1:\n",
    "\t\treturn sigma**2*np.reshape(K,a.shape)\n",
    "\telse:\n",
    "\t\treturn sigma**2*K\n",
    "\n",
    "\n",
    "    \n",
    "# \"suma\" externa\n",
    "def outersum(a,b):\n",
    "\treturn np.outer(a,ones_like(b))+np.outer(ones_like(a),b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Library/Python/2.7/site-packages/ipykernel/__main__.py:8: DeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n"
     ]
    }
   ],
   "source": [
    "gamma0 = 1\n",
    "sigma0 = 1\n",
    "sigma_noise0 = 0.1\n",
    "tiempo = np.arange(0,10,0.05)\n",
    "Gram_latent=SE(tiempo,tiempo,gamma=gamma0,sigma=sigma0)\n",
    "\n",
    "Gram=Gram_latent+sigma_noise0**2*np.identity(len(tiempo))\n",
    "observations = np.random.multivariate_normal(np.zeros_like(tiempo), Gram)\n",
    "\n",
    "#gráfico\n",
    "indices = np.random.choice(np.arange(1,int(np.floor(len(tiempo))),1),20)\n",
    "tiempo_rand = tiempo[indices]\n",
    "observations_rand = observations[indices]\n",
    "\n",
    "\n",
    "\n",
    "fsize = 15\n",
    "\n",
    "# datos\n",
    "\n",
    "#interpolaciones\n",
    "Gram_rand=SE(tiempo_rand,tiempo_rand,gamma=gamma0,sigma=sigma0)+sigma_noise0**2*np.identity(len(tiempo_rand))\n",
    "cGg=np.linalg.cholesky(Gram_rand)\n",
    "invGram_rand=np.dot(np.linalg.inv(cGg.T),np.linalg.inv(cGg))\n",
    "mean = np.dot(SE(tiempo, tiempo_rand,gamma=gamma0,sigma=sigma0),np.dot(invGram_rand,observations_rand))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKMAAAF/CAYAAACVPgriAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAACYhjAKAAAAAAAApvl/UGHdcWSvVncAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d74e450>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKMAAAF/CAYAAACVPgriAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10d48ee50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#the gaussian process\n",
    "\n",
    "observations = mean+0.2*np.random.randn(len(tiempo))\n",
    "\n",
    "plt.rc('xtick', labelsize=18) \n",
    "plt.rc('ytick', labelsize=18) \n",
    "\n",
    "fig=plt.figure(1, figsize=(20,6))\n",
    "plt.plot(tiempo,mean,linewidth=5,label='latent process')\n",
    "plt.plot(tiempo,observations,linestyle='none',color='red', marker='.',ms=20,label='measurements')\n",
    "plt.axis('off')\n",
    "leg=plt.legend(ncol=1,frameon=False, shadow=True, loc=0,fontsize=20)\n",
    "plt.savefig('latent.pdf', bbox_inches='tight')\n",
    "\n",
    "fig=plt.figure(2, figsize=(20,6))\n",
    "window = np.ones(7)\n",
    "window = window / sum(window)\n",
    "plt.plot(tiempo,np.convolve(observations, window, mode='same'),color='red', alpha=0.5,linewidth=5,label='observations')\n",
    "plt.axis('off')\n",
    "leg=plt.legend(ncol=1,frameon=False, shadow=True, loc=3,fontsize=20)\n",
    "plt.savefig('combined.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

